Are We Learning the Right Features? A Framework for Evaluating DL-Based Software Vulnerability Detection Solutions

Recent research has revealed that the reported results of an emerging body of DL-based techniques for detecting software vulnerabilities are not reproducible, either across different datasets or on unseen samples. This paper aims to provide the foundation for properly evaluating the research in this domain. We do so by analyzing prior work and existing vulnerability datasets for the syntactic and semantic features of code that contribute to vulnerability, as well as features that falsely correlate with vulnerability. We provide a novel, uniform representation to capture both sets of features, and use this representation to detect the presence of both vulnerability and spurious features in code. To this end, we design two types of code perturbations: feature preserving perturbations (FPP) ensure that the vulnerability feature remains in a given code sample, while feature eliminating perturbations (FEP) eliminate the feature from the code sample. These perturbations aim to measure the influence of spurious and vulnerability features on the predictions of a given vulnerability detection solution. To evaluate how the two classes of perturbations influence predictions, we conducted a large-scale empirical study on five state-of-the-art DL-based vulnerability detectors. Our study shows that, for vulnerability features, only ~2% of FPPs yield the undesirable effect of a prediction changing among the five detectors on average. However, on average, ~84% of FEPs yield the undesirable effect of retaining the vulnerability predictions. For spurious features, we observed that FPPs yielded a drop in recall up to 29% for graph-based detectors. We present the reasons underlying these results and suggest strategies for improving DNN-based vulnerability detectors. We provide our perturbation-based evaluation framework as a public resource to enable independent future evaluation of vulnerability detectors.

==> code/free_before_alloc.cpp <==
// Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@free(data);@\lstcolourline{white}@
4   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
5   if (data == NULL) {exit(-1);}
6   {
        ...
11  }
13  printIntLine(data[0]);

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@printIntLine(data[0]);@\lstcolourline{white}@

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@free(data);@\lstcolourline{white}@

==> code/label_inverting.cpp <==
int data;
data = -1;
data = -5;
{
    int i;
    int buffer[10] = { 0 };
@\lstcolourline{purple!15}@-    if (data < 10)
@\lstcolourline{green!15}@+    if (data > -1 && data < 10)
    {
        buffer[data] = 1;
        for(i = 0; i < 10; i++)
        {
            printIntLine(buffer[i]);
        }
    }
    else
    {
        printLine("ERROR: Array index is negative.");
    }
}

==> code/label_preserving.cpp <==
int data;
data = -1;
data = -5;
{
    int i;
    int buffer[10] = { 0 };
@\lstcolourline{purple!15}@-    if (data < 10)
@\lstcolourline{green!15}@+    if (data > -10 && data < 10)
    {
        buffer[data] = 1;
        for(i = 0; i < 10; i++)
        {
            printIntLine(buffer[i]);
        }
    }
    else
    {
        printLine("ERROR: Array index is negative.");
    }
}

==> code/lit_numeric.cpp <==
// Vulnerable sample
1   int data = -1;
    ...
3   int buffer[10] = { 0 };
4   @\lstcolourline{purple!15}@if (data < 10)@\lstcolourline{white}@
5   {
6       buffer[data] = 1;
        ...
11  }

// Non-Vulnerable sample
1   int data = -1;
    ...
3   int buffer[10] = { 0 };
4   @\lstcolourline{purple!15}@if (data >= 0 && data < 10)@\lstcolourline{white}@
5   {
6       buffer[data] = 1;
        ...
11  }

// Non-Vulnerable sample
1   int data = -1;
    ...
3   int buffer[10] = { 0 };
4   @\lstcolourline{purple!15}@if (data > -1 && data < 10)@\lstcolourline{white}@
5   {
6       buffer[data] = 1;
        ...
11  }

==> code/lit_object.cpp <==
// Vulnerable sample
1   short *buf=(short*) calloc(5,sizeof(short));
2   @\lstcolourline{purple!15}@*(buf)=1;@\lstcolourline{white}@
3   @\lstcolourline{purple!15}@free(buf);@\lstcolourline{white}@

// Non-Vulnerable sample
1   int data = -1;
1   short *buf=(short*) calloc(5,sizeof(short));
2   @\lstcolourline{purple!15}@if(buf!=NULL)@\lstcolourline{white}@
3   {
4       *(buf)=1;
5       free(buf);
6   }

==> code/node_only/nonvul.cpp <==
short *buf=(short*) calloc(5,sizeof(short));
if(buf!=NULL)
{
    *(buf)=1;
    free(buf);
}

==> code/node_only/vul.cpp <==
short *buf=(short*) calloc(5,sizeof(short));
*(buf)=1;
free(buf);

==> code/overflow_pointer.cpp <==
// Vulnerable sample
1   int * data;
    ...
4   {
5       @\lstcolourline{purple!15}@data = (int *)malloc(10*sizeof(int));@\lstcolourline{white}@
        ...
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@memcpy(data + 1, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
        ...
14  }

// Non-Vulnerable sample
1   int * data;
    ...
4   {
5       @\lstcolourline{purple!15}@data = (int *)malloc(10*sizeof(int));@\lstcolourline{white}@
        ...
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@memcpy(data, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
        ...
14  }

==> code/overflow_size.cpp <==
// Vulnerable sample
1   int * data;
    ...
4   {
5       @\lstcolourline{purple!15}@data = (int *)malloc(10);@\lstcolourline{white}@
        ...
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@memcpy(data, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
        ...
14  }

// Non-Vulnerable sample
1   int * data;
    ...
4   {
5       @\lstcolourline{purple!15}@data = (int *)malloc(10*sizeof(int));@\lstcolourline{white}@
        ...
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@memcpy(data, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
        ...
14  }

==> code/path_cov.cpp <==
// Vulnerable sample
    ...
3   @\lstcolourline{purple!15}@if(5==5)@\lstcolourline{white}@
4   {
5       data = (char *)malloc(50*sizeof(char));
        ...
8   }
9   {
        ...
13      SNPRINTF(data, 100, "%s", source);
        ...
16  }

// Non-Vulnerable sample
    ...
3   @\lstcolourline{purple!15}@if(5!=5)@\lstcolourline{white}@
4   {
5       printLine("Benign, fixed string");
6   }
7   else
8   {
9       data = (char *)malloc(100*sizeof(char));
        ...
12  }
13  {
        ...
17      SNPRINTF(data, 100, "%s", source);
        ...
20  }

==> code/sensi_read.cpp <==
// Vulnerable sample
1   int * data;
2   data = NULL;
3   while(1)
4   {
5       data = (int *)malloc(10);
6       if (data == NULL) {exit(-1);}
7       break;
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@fgets(data, 10*sizeof(int), stdin);@\lstcolourline{white}@
12      printIntLine(data[0]);
13      free(data);
14  }

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   while(1)
4   {
5       data = (int *)malloc(10);
6       if (data == NULL) {exit(-1);}
7       break;
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@good_func(data, 10*sizeof(int), stdin);@\lstcolourline{white}@
12      printIntLine(data[0]);
13      free(data);
14  }

==> code/sensi_write.cpp <==
// Vulnerable sample
1   int * data;
2   data = NULL;
3   while(1)
4   {
5       data = (int *)malloc(10);
6       if (data == NULL) {exit(-1);}
7       break;
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@memcpy(data, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
13      free(data);
14  }

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   while(1)
4   {
5       data = (int *)malloc(10);
6       if (data == NULL) {exit(-1);}
7       break;
8   }
9   {
10      int source[10] = {0};
11      @\lstcolourline{purple!15}@good_func(data, source, 10*sizeof(int));@\lstcolourline{white}@
12      printIntLine(data[0]);
13      free(data);
14  }

==> code/stack_based_src_size/nonvul.cpp <==
wchar_t * data;
wchar_t * dataBuffer = (wchar_t *)ALLOCA(100*sizeof(wchar_t));
data = dataBuffer;
/* FIX: Initialize data as a small buffer that as
small or smaller than the small buffer used in the sink */
@\lstcolourline{purple!15}@wmemset(data, L'A', 50-1);@\lstcolourline{white}@ /* fill with L'A's */
@\lstcolourline{purple!15}@data[50-1] = L'\0';@\lstcolourline{white}@/* null terminate */
wchar_t dest[50] = L"";
/* POTENTIAL FLAW: Possible buffer overflow
if data is larger than dest */
@\lstcolourline{purple!15}@memcpy(dest, data, wcslen(data)*sizeof(@\lstcolourline{white}@@\lstcolourline{purple!15}@wchar_t));@\lstcolourline{white}@
dest[50-1] = L'\0';/* Ensure the destination buffer is null terminated */
printWLine(data);

==> code/stack_based_src_size/vul.cpp <==
wchar_t * data;
wchar_t * dataBuffer = (wchar_t *)ALLOCA(100*sizeof(wchar_t));
data = dataBuffer;
/* FLAW: Initialize data as a large buffer that is
larger than the small buffer used in the sink */
@\lstcolourline{purple!15}@wmemset(data, L'A', 100-1);@\lstcolourline{white}@ /* fill with L'A's */
@\lstcolourline{purple!15}@data[100-1] = L'\0';@\lstcolourline{white}@/* null terminate */
wchar_t dest[50] = L"";
/* POTENTIAL FLAW: Possible buffer overflow
 if data is larger than dest */
@\lstcolourline{purple!15}@memcpy(dest, data, wcslen(data)*sizeof(@\lstcolourline{white}@@\lstcolourline{purple!15}@wchar_t));@\lstcolourline{white}@
dest[50-1] = L'\0';/* Ensure the destination buffer is null terminated */
printWLine(data);

==> code/use_after_dealloc.cpp <==
// Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@free(data);@\lstcolourline{white}@
13  @\lstcolourline{purple!15}@printIntLine(data[0]);@\lstcolourline{white}@

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@printIntLine(data[0]);@\lstcolourline{white}@

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@free(data);@\lstcolourline{white}@

==> code/use_before_alloc.cpp <==
// Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@printIntLine(data[0]);@\lstcolourline{white}@
4   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
5   if (data == NULL) {exit(-1);}
6   {
        ...
12  }
13  free(data);

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@printIntLine(data[0]);@\lstcolourline{white}@

// Non-Vulnerable sample
1   int * data;
2   data = NULL;
3   @\lstcolourline{purple!15}@data = (int *)malloc(100*sizeof(int));@\lstcolourline{white}@
4   if (data == NULL) {exit(-1);}
5   {
        ...
11  }
12  @\lstcolourline{purple!15}@free(data);@\lstcolourline{white}@
